Optimal Current Waveforms for Switched-Reluctance Motors

In this paper, we address the problem of finding current waveforms for a switched reluctance motor that minimize a user-defined combination of torque ripple and RMS current. The motor model we use is fairly general, and includes magnetic saturation, voltage and current limits, and highly coupled magnetics (and therefore, unconventional geometries and winding patterns). We solve this problem by approximating it as a mixed-integer convex program, which we solve globally using branch and bound. We demonstrate our approach on an experimentally verified model of a fully pitched switched reluctance motor, for which we find the globally optimal waveforms, even for high rotor speeds.

==> sw_reluc.m <==
classdef sw_reluc

properties
  R, M, C, f, g, Vmax, l, m, n, Q, D, a, b, c, d, F_tilde, T, N, theta
end

methods
  function s = sw_reluc(R, M, C, f, g, Vmax)
    s.R = R;
    s.M = M;
    s.C = C;
    s.f = f;
    s.g = g;
    s.Vmax = Vmax;
    [s.l, s.n] = size(C);
    s.m = size(M, 2);
  end

  function s = find_abcd(s, F_tilde, theta)
    % PARAMETERS
    s.N = length(F_tilde)-1;
    s.T = length(theta)-1;
    num_points = 100;
    F_vec = linspace(0, F_tilde(end), num_points);
    s.F_tilde = F_tilde;
    s.theta = theta;

    for k = 1:s.m
      for t = 1:s.T
        % FLUX CHARACTERISTIC 
        cvx_begin
          variables a(s.N) b(s.N)
          J = 0;
          for j = 1:s.N, for l = 1:num_points
            F = F_vec(l);
            if F_tilde(j) <= F && F <= F_tilde(j+1)
              J = J + square(s.f(F, theta(t), k) - a(j)*F - b(j));
            end
          end, end
          minimize(J);
          for j = 1:s.N-1
            a(j)*F_tilde(j+1) + b(j) == a(j+1)*F_tilde(j+1) + b(j+1);
          end
          b(1) == 0;
        cvx_end
        s.a{k}(:,t) = a;
        s.b{k}(:,t) = b;

        % PHASE TORQUE
        cvx_begin
          variables c(s.N) d(s.N)
          J = 0;
          for j = 1:s.N, for l = 1:num_points
            F = F_vec(l);
            if F_tilde(j) <= F && F <= F_tilde(j+1)
              J = J + square(s.g(F, theta(t), k) - c(j)*F - d(j));
            end
          end, end
          minimize(J);
          for j = 1:s.N-1
            c(j)*F_tilde(j+1) + d(j) == c(j+1)*F_tilde(j+1) + d(j+1);
          end
          d(1) == 0;
        cvx_end
        s.c{k}(:,t) = c;
        s.d{k}(:,t) = d;

      end
    end
  end

  function plot_pwa_3d(s)
    for k = 1:3, for t = 1:s.T
      f_tilde(t + (k-1)*s.T, 1) = s.b{k}(1,t);
      g_tilde(t + (k-1)*s.T, 1) = s.d{k}(1,t);
      for j = 1:s.N
        f_tilde(t + (k-1)*s.T, j+1) = s.a{k}(j,t)*s.F_tilde(j+1) + s.b{k}(j,t);
        g_tilde(t + (k-1)*s.T, j+1) = s.c{k}(j,t)*s.F_tilde(j+1) + s.d{k}(j,t);
      end
    end, end
    f_tilde = [f_tilde; f_tilde(1,:)];
    g_tilde = [g_tilde; g_tilde(1,:)];
    figure;
    theta = [s.theta(1:end-1), s.theta(1:end-1) + s.theta(end), s.theta + 2*s.theta(end)];
    mesh(theta, s.F_tilde, f_tilde')
    set(gca, 'XLim', [0, 2*pi])
    set(gca, 'YLim', [0, 6000]);
    set(gca, 'ZLim', [0, 4.5e-3]);
    print -depsc phi_hat.eps
    figure;
    mesh(theta, s.F_tilde, g_tilde')
    set(gca, 'XLim', [0, 2*pi])
    set(gca, 'YLim', [0, 6000]);
    set(gca, 'ZLim', [-80, 80]);
    print -depsc tau_hat.eps
  end


  function [I, v, tau, z, q, F, Psi, phi, lambda, time] = optimize(s, mu, tau_des, omega)
    T = s.T;
    l = s.l;
    m = s.m;
    n = s.n;
    N = s.N;
    dt = (s.theta(2) - s.theta(1))/omega;
    tic

    cvx_begin

      % VARIABLES
      cvx_solver gurobi
      variables F(m,T) I(n,T) z(m,T,N) v(n,T) Psi(m,T) phi(l,T) tau(m,T) lambda(n,T+1)
      variable q(m,T,N) binary

      % OBJECTIVE
      J = 0;
      if ~isequal(s.D, []); % use reformulated objective
        for t = 1:T, 
          for k = 1:m, for j = 1:N
            J = J + dt*s.D(k,k)*quad_over_lin(z(k,t,j), q(k,t,j));
          end, end
          J = J + dt*quad_form(F(:,t), s.Q - s.D);
        end 
      else % use standard objective
        for t = 1:T
          J = J + dt*quad_form(I(:,t), s.R);
        end
      end
      minimize(J + dt*sum(mu*square(sum(tau) - tau_des)))

      % CONSTRAINTS
      % voltage constraint
      abs(v) <= s.Vmax;

      % torque constraint
      mean(sum(tau(:,1:T))) == tau_des;

      % pwa variables
      sum(q, 3) == 1;
      sum(z, 3) == F;
      q >= 0;

      % periodicity
      lambda(3,1) == lambda(2,end);
      lambda(2,1) == lambda(1,end);
      lambda(1,1) == lambda(3,end);

      for t = 1:T

        % magnetic circuit
        s.M*F(:,t) == s.C*I(:,t);
        Psi(:,t) == s.M'*phi(:,t);
        lambda(:,t) == s.C'*phi(:,t);

        % dynamics
        lambda_prime = (lambda(:,t+1) - lambda(:,t))/(s.theta(t+1) - s.theta(t));
        v(:,t) == s.R*I(:,t) + omega*lambda_prime;

        % pwa approximations
        for k = 1:m
          sum_azbq = 0;
          sum_czdq = 0;
          for j = 1:N
            sum_azbq = sum_azbq + s.a{k}(j,t)*z(k,t,j) + s.b{k}(j,t)*q(k,t,j);
            sum_czdq = sum_czdq + s.c{k}(j,t)*z(k,t,j) + s.d{k}(j,t)*q(k,t,j);
            s.F_tilde(j)*q(k,t,j) <= z(k,t,j) <= s.F_tilde(j+1)*q(k,t,j);
          end
          Psi(k,t) == sum_azbq;
          tau(k,t) == sum_czdq;
        end
      end
    cvx_end
    time = toc;
  end

  function [theta, wave] = onephase2three(s, theta, wave)
    P = [0 1 0; 0 0 1; 1 0 0];
    wave = [ wave, P*wave, P^2*wave, wave(:,1)];
    theta = [ theta(1:end-1), theta(end) + theta(1:end-1), ... 
              2*theta(end) + theta(1:end-1), 3*theta(end)];
  end

  function s = find_D(s)
    s.Q = s.M'*(s.C\s.R)*(s.C\s.M);
    cvx_begin quiet
      variable D(s.m,s.m) diagonal
      maximize(trace(D))
      s.Q - D == semidefinite(s.m);
      D >= 0
    cvx_end
    s.D = D;
  end

end
end

